The dimension weighted fast multipole method for scattered data approximation

The present article is concerned scattered data approximation for higher dimensional data sets which exhibit an anisotropic behavior in the different dimensions. Tailoring sparse polynomial interpolation to this specific situation, we derive very efficient degenerate kernel approximations which we then use in a dimension weighted fast multipole method. This dimension weighted fast multipole method enables to deal with many more dimensions than the standard black-box fast multipole method based on interpolation. A thorough analysis of the method is provided including rigorous error estimates. The accuracy and the cost of the approach are validated by extensive numerical results. As a relevant application, we apply the approach to a shape uncertainty quantification problem.

==> test_TPI_2.m <==
TPI=[
1 	 1 	 2 	 
1 	 2 	 4 	 
1 	 3 	 8 	 
1 	 4 	 16 	 
1 	 5 	 32 	 
1 	 6 	 64 	 
1 	 7 	 128 	 
1 	 8 	 256 	 
1 	 9 	 512 	 
1 	 10 	 1024 	 
1 	 11 	 2048 	 
1 	 12 	 4096 	 
1 	 13 	 8192 	 
1 	 14 	 16384 	 
1 	 15 	 32768 	 
1 	 16 	 65536 	 
1 	 17 	 131072 	 
1 	 18 	 262144 	 
1 	 19 	 524288 	 
1 	 20 	 1048576 	 
2 	 1 	 3 	 
2 	 2 	 9 	 
2 	 3 	 27 	 
2 	 4 	 81 	 
2 	 5 	 243 	 
2 	 6 	 729 	 
2 	 7 	 2187 	 
2 	 8 	 6561 	 
2 	 9 	 19683 	 
2 	 10 	 59049 	 
2 	 11 	 177147 	 
2 	 12 	 531441 	 
2 	 13 	 1594323 	 
2 	 14 	 4782969 	 
2 	 15 	 14348907 	 
2 	 16 	 43046721 	 
2 	 17 	 129140163 	 
2 	 18 	 387420489 	 
2 	 19 	 1162261467 	 
2 	 20 	 3486784401 	 
3 	 1 	 4 	 
3 	 2 	 16 	 
3 	 3 	 64 	 
3 	 4 	 256 	 
3 	 5 	 1024 	 
3 	 6 	 4096 	 
3 	 7 	 16384 	 
3 	 8 	 65536 	 
3 	 9 	 262144 	 
3 	 10 	 1048576 	 
3 	 11 	 4194304 	 
3 	 12 	 16777216 	 
3 	 13 	 67108864 	 
3 	 14 	 268435456 	 
3 	 15 	 1073741824 	 
3 	 16 	 4294967296 	 
3 	 17 	 1.717986918e+10 	 
3 	 18 	 6.871947674e+10 	 
3 	 19 	 2.748779069e+11 	 
3 	 20 	 1.099511628e+12 	 
4 	 1 	 5 	 
4 	 2 	 25 	 
4 	 3 	 125 	 
4 	 4 	 625 	 
4 	 5 	 3125 	 
4 	 6 	 15625 	 
4 	 7 	 78125 	 
4 	 8 	 390625 	 
4 	 9 	 1953125 	 
4 	 10 	 9765625 	 
4 	 11 	 48828125 	 
4 	 12 	 244140625 	 
4 	 13 	 1220703125 	 
4 	 14 	 6103515625 	 
4 	 15 	 3.051757812e+10 	 
4 	 16 	 1.525878906e+11 	 
4 	 17 	 7.629394531e+11 	 
4 	 18 	 3.814697266e+12 	 
4 	 19 	 1.907348633e+13 	 
4 	 20 	 9.536743164e+13 	 
5 	 1 	 6 	 
5 	 2 	 36 	 
5 	 3 	 216 	 
5 	 4 	 1296 	 
5 	 5 	 7776 	 
5 	 6 	 46656 	 
5 	 7 	 279936 	 
5 	 8 	 1679616 	 
5 	 9 	 10077696 	 
5 	 10 	 60466176 	 
5 	 11 	 362797056 	 
5 	 12 	 2176782336 	 
5 	 13 	 1.306069402e+10 	 
5 	 14 	 7.83641641e+10 	 
5 	 15 	 4.701849846e+11 	 
5 	 16 	 2.821109907e+12 	 
5 	 17 	 1.692665944e+13 	 
5 	 18 	 1.015599567e+14 	 
5 	 19 	 6.0935974e+14 	 
5 	 20 	 3.65615844e+15 	 
6 	 1 	 7 	 
6 	 2 	 49 	 
6 	 3 	 343 	 
6 	 4 	 2401 	 
6 	 5 	 16807 	 
6 	 6 	 117649 	 
6 	 7 	 823543 	 
6 	 8 	 5764801 	 
6 	 9 	 40353607 	 
6 	 10 	 282475249 	 
6 	 11 	 1977326743 	 
6 	 12 	 1.38412872e+10 	 
6 	 13 	 9.688901041e+10 	 
6 	 14 	 6.782230728e+11 	 
6 	 15 	 4.74756151e+12 	 
6 	 16 	 3.323293057e+13 	 
6 	 17 	 2.32630514e+14 	 
6 	 18 	 1.628413598e+15 	 
6 	 19 	 1.139889519e+16 	 
6 	 20 	 7.97922663e+16 	 
7 	 1 	 8 	 
7 	 2 	 64 	 
7 	 3 	 512 	 
7 	 4 	 4096 	 
7 	 5 	 32768 	 
7 	 6 	 262144 	 
7 	 7 	 2097152 	 
7 	 8 	 16777216 	 
7 	 9 	 134217728 	 
7 	 10 	 1073741824 	 
7 	 11 	 8589934592 	 
7 	 12 	 6.871947674e+10 	 
7 	 13 	 5.497558139e+11 	 
7 	 14 	 4.398046511e+12 	 
7 	 15 	 3.518437209e+13 	 
7 	 16 	 2.814749767e+14 	 
7 	 17 	 2.251799814e+15 	 
7 	 18 	 1.801439851e+16 	 
7 	 19 	 1.441151881e+17 	 
7 	 20 	 1.152921505e+18 	 
8 	 1 	 9 	 
8 	 2 	 81 	 
8 	 3 	 729 	 
8 	 4 	 6561 	 
8 	 5 	 59049 	 
8 	 6 	 531441 	 
8 	 7 	 4782969 	 
8 	 8 	 43046721 	 
8 	 9 	 387420489 	 
8 	 10 	 3486784401 	 
8 	 11 	 3.138105961e+10 	 
8 	 12 	 2.824295365e+11 	 
8 	 13 	 2.541865828e+12 	 
8 	 14 	 2.287679245e+13 	 
8 	 15 	 2.058911321e+14 	 
8 	 16 	 1.853020189e+15 	 
8 	 17 	 1.66771817e+16 	 
8 	 18 	 1.500946353e+17 	 
8 	 19 	 1.350851718e+18 	 
8 	 20 	 1.215766546e+19 	 
9 	 1 	 10 	 
9 	 2 	 100 	 
9 	 3 	 1000 	 
9 	 4 	 10000 	 
9 	 5 	 100000 	 
9 	 6 	 1000000 	 
9 	 7 	 10000000 	 
9 	 8 	 100000000 	 
9 	 9 	 1000000000 	 
9 	 10 	 1e+10 	 
9 	 11 	 1e+11 	 
9 	 12 	 1e+12 	 
9 	 13 	 1e+13 	 
9 	 14 	 1e+14 	 
9 	 15 	 1e+15 	 
9 	 16 	 1e+16 	 
9 	 17 	 1e+17 	 
9 	 18 	 1e+18 	 
9 	 19 	 1e+19 	 
9 	 20 	 1e+20 	 
10 	 1 	 11 	 
10 	 2 	 121 	 
10 	 3 	 1331 	 
10 	 4 	 14641 	 
10 	 5 	 161051 	 
10 	 6 	 1771561 	 
10 	 7 	 19487171 	 
10 	 8 	 214358881 	 
10 	 9 	 2357947691 	 
10 	 10 	 2.59374246e+10 	 
10 	 11 	 2.853116706e+11 	 
10 	 12 	 3.138428377e+12 	 
10 	 13 	 3.452271214e+13 	 
10 	 14 	 3.797498336e+14 	 
10 	 15 	 4.177248169e+15 	 
10 	 16 	 4.594972986e+16 	 
10 	 17 	 5.054470285e+17 	 
10 	 18 	 5.559917313e+18 	 
10 	 19 	 6.115909045e+19 	 
10 	 20 	 6.727499949e+20 	 
];


==> test_WTDI_2.m <==
WTDI=[
1 	 1 	 2 	 
1 	 2 	 2 	 
1 	 3 	 2 	 
1 	 4 	 2 	 
1 	 5 	 2 	 
1 	 6 	 2 	 
1 	 7 	 2 	 
1 	 8 	 2 	 
1 	 9 	 2 	 
1 	 10 	 2 	 
1 	 11 	 2 	 
1 	 12 	 2 	 
1 	 13 	 2 	 
1 	 14 	 2 	 
1 	 15 	 2 	 
1 	 16 	 2 	 
1 	 17 	 2 	 
1 	 18 	 2 	 
1 	 19 	 2 	 
1 	 20 	 2 	 
2 	 1 	 3 	 
2 	 2 	 3 	 
2 	 3 	 3 	 
2 	 4 	 3 	 
2 	 5 	 3 	 
2 	 6 	 3 	 
2 	 7 	 3 	 
2 	 8 	 3 	 
2 	 9 	 3 	 
2 	 10 	 3 	 
2 	 11 	 3 	 
2 	 12 	 3 	 
2 	 13 	 3 	 
2 	 14 	 3 	 
2 	 15 	 3 	 
2 	 16 	 3 	 
2 	 17 	 3 	 
2 	 18 	 3 	 
2 	 19 	 3 	 
2 	 20 	 3 	 
3 	 1 	 4 	 
3 	 2 	 5 	 
3 	 3 	 5 	 
3 	 4 	 5 	 
3 	 5 	 5 	 
3 	 6 	 5 	 
3 	 7 	 5 	 
3 	 8 	 5 	 
3 	 9 	 5 	 
3 	 10 	 5 	 
3 	 11 	 5 	 
3 	 12 	 5 	 
3 	 13 	 5 	 
3 	 14 	 5 	 
3 	 15 	 5 	 
3 	 16 	 5 	 
3 	 17 	 5 	 
3 	 18 	 5 	 
3 	 19 	 5 	 
3 	 20 	 5 	 
4 	 1 	 5 	 
4 	 2 	 7 	 
4 	 3 	 8 	 
4 	 4 	 9 	 
4 	 5 	 9 	 
4 	 6 	 9 	 
4 	 7 	 9 	 
4 	 8 	 9 	 
4 	 9 	 9 	 
4 	 10 	 9 	 
4 	 11 	 9 	 
4 	 12 	 9 	 
4 	 13 	 9 	 
4 	 14 	 9 	 
4 	 15 	 9 	 
4 	 16 	 9 	 
4 	 17 	 9 	 
4 	 18 	 9 	 
4 	 19 	 9 	 
4 	 20 	 9 	 
5 	 1 	 6 	 
5 	 2 	 10 	 
5 	 3 	 12 	 
5 	 4 	 14 	 
5 	 5 	 15 	 
5 	 6 	 16 	 
5 	 7 	 17 	 
5 	 8 	 17 	 
5 	 9 	 17 	 
5 	 10 	 17 	 
5 	 11 	 17 	 
5 	 12 	 17 	 
5 	 13 	 17 	 
5 	 14 	 17 	 
5 	 15 	 17 	 
5 	 16 	 17 	 
5 	 17 	 17 	 
5 	 18 	 17 	 
5 	 19 	 17 	 
5 	 20 	 17 	 
6 	 1 	 7 	 
6 	 2 	 13 	 
6 	 3 	 17 	 
6 	 4 	 20 	 
6 	 5 	 22 	 
6 	 6 	 24 	 
6 	 7 	 26 	 
6 	 8 	 27 	 
6 	 9 	 28 	 
6 	 10 	 29 	 
6 	 11 	 30 	 
6 	 12 	 31 	 
6 	 13 	 31 	 
6 	 14 	 31 	 
6 	 15 	 31 	 
6 	 16 	 31 	 
6 	 17 	 31 	 
6 	 18 	 31 	 
6 	 19 	 31 	 
6 	 20 	 31 	 
7 	 1 	 8 	 
7 	 2 	 16 	 
7 	 3 	 23 	 
7 	 4 	 29 	 
7 	 5 	 33 	 
7 	 6 	 37 	 
7 	 7 	 40 	 
7 	 8 	 42 	 
7 	 9 	 44 	 
7 	 10 	 46 	 
7 	 11 	 48 	 
7 	 12 	 50 	 
7 	 13 	 51 	 
7 	 14 	 52 	 
7 	 15 	 53 	 
7 	 16 	 54 	 
7 	 17 	 55 	 
7 	 18 	 56 	 
7 	 19 	 57 	 
7 	 20 	 58 	 
8 	 1 	 9 	 
8 	 2 	 20 	 
8 	 3 	 31 	 
8 	 4 	 41 	 
8 	 5 	 49 	 
8 	 6 	 56 	 
8 	 7 	 61 	 
8 	 8 	 65 	 
8 	 9 	 69 	 
8 	 10 	 73 	 
8 	 11 	 76 	 
8 	 12 	 79 	 
8 	 13 	 81 	 
8 	 14 	 83 	 
8 	 15 	 85 	 
8 	 16 	 87 	 
8 	 17 	 89 	 
8 	 18 	 91 	 
8 	 19 	 93 	 
8 	 20 	 95 	 
9 	 1 	 10 	 
9 	 2 	 24 	 
9 	 3 	 40 	 
9 	 4 	 55 	 
9 	 5 	 69 	 
9 	 6 	 81 	 
9 	 7 	 90 	 
9 	 8 	 98 	 
9 	 9 	 105 	 
9 	 10 	 112 	 
9 	 11 	 118 	 
9 	 12 	 123 	 
9 	 13 	 127 	 
9 	 14 	 131 	 
9 	 15 	 135 	 
9 	 16 	 139 	 
9 	 17 	 143 	 
9 	 18 	 146 	 
9 	 19 	 149 	 
9 	 20 	 152 	 
10 	 1 	 11 	 
10 	 2 	 29 	 
10 	 3 	 51 	 
10 	 4 	 73 	 
10 	 5 	 94 	 
10 	 6 	 113 	 
10 	 7 	 130 	 
10 	 8 	 146 	 
10 	 9 	 159 	 
10 	 10 	 171 	 
10 	 11 	 182 	 
10 	 12 	 191 	 
10 	 13 	 199 	 
10 	 14 	 207 	 
10 	 15 	 214 	 
10 	 16 	 221 	 
10 	 17 	 228 	 
10 	 18 	 234 	 
10 	 19 	 239 	 
10 	 20 	 244 	 
];

